A Graphical Approach to Finding the Frobenius Number, Genus and Hilbert Series of a Numerical Semigroup

This paper proposes a new, visual method to study numerical semigroups and the Frobenius problem. The method is based on building a so-called reduction graph, whose nodes usually correspond to monogenic semigroups, and whose edges can have multiple inputs and outputs. If such a construction is possible, then determining whether the studied semigroup is symmetric, or finding explicit forms of its Ap\'ery set and Hilbert series, is reduced to straightforward computations assisted by a MAPLE program we made available on arXiv. This approach applies to many of the cases considered in literature, including semigroups generated by arithmetic and geometric sequences, compound sequences, progressions of the form $a^n, a^n + a, \ldots, a^n + a^{n-1}$, triangular and tetrahedral numbers, certain Fibonacci triplets, etc. After explaining the general approach in more detail, the paper studies the types of edges that can be used as building blocks of a reduction graph, as well as a series of operations that serve to modify or combine valid reduction graphs. In the end of the paper, we use these techniques to solve the Frobenius problem for 7 new classes of numerical semigroups.

==> anc/Numerical.txt <==
#MAPLE SCRIPT
#CHARACTERIZING A NUMERICAL SEMIGROUP BASED ON A TOTAL REDUCTION GRAPH

#Initializations:
P := 1:
rootGen := 1:
FrobNumber := 0:
asymmetry := 0:
counter := 0:
variables := Array(0 ..100):
#Procedures used:

Binary := proc (a, b)
global P, rootGen, FrobNumber:
local u, v, g, Y:
g := gcd(a, b):
u := a/g:
v := b/g:
Y := X^g:
P := P * (1-Y^(u*v))/(1-Y^v):
rootGen := rootGen * u:
FrobNumber := FrobNumber + (u-1)*v*g:
end proc:

Arithmetic := proc (a, d, k, h := 1)
global P, rootGen, FrobNumber, asymmetry, counter, variables:
local u, v, g, p, r, Y, Q, R:
g := gcd(a, d):
u := a/g:
v := d/g:
if k <> infinity and denom(simplify((u-1)/k)) <> 1 and not(type(u, integer) and type(k, integer)) then:
   p := q[counter]:
   variables[counter] := simplify((u-1)/k):
   counter := counter + 1:
else
   p := ceil((u-1)/k):
end if:
r := u-1 - k*(p-1):
Y := X^g:
if k <> infinity then
   Q := (Y^(k*v)-1)*(Y^((v*k+h*u)*p)-Y^(v*k+h*u))/((Y^(k*v)-Y^((k-1)*v))*(Y^(v*k+h*u)-1)):
   R := Y^(h*u*p+v*k*(p-1)+v)*(Y^(r*v)-1)/(Y^v-1):
   P := P * (1+Q+R):
   FrobNumber := FrobNumber + ((u-1)*v + h*u*p) * g:
   asymmetry := asymmetry + h*p*(-k*p+u+k-2) * g:
else
   Q := Y^(h*u+v) * (Y^(v*(u-1)) - 1) / (Y^v - 1):
   P := P * (1+Q):
   FrobNumber := FrobNumber + ((u-1)*v + h*u) * g:
   asymmetry := asymmetry + h*(u-2) * g:
end if:
rootGen := rootGen * u:
end proc:

FrobeniusSum := proc (P, k)
local Q, i:
Q := P:
for i to k do
     Q := X * (diff(Q, X)):
     print(factor(limit(Q, X = 1, right))):
end do:
end proc:

#LIST OF REDUCTIONS USED
#No need to mention linear combination reductions.
#Many of the variables involved are assumed to be pairwise relatively prime.

	#Example 3.2:
Binary(a*b, b*c):
Arithmetic(a*b, c*a - a*b, 2):

	#Extended Triangular for n = 2m and 2k + 1 numbers:
#Arithmetic(m*(2*m+1), 2*m+1, k):
#Arithmetic((2*m+1)*(m+1), 2*m+2, k):

	#Extended Triangular for n = 2m+1 and 2k numbers:
#Arithmetic((2*m+1)*(m+1), 2*m+2, k):
#Arithmetic((m+1)*(2*m+3), 2*m+3, k-1):

	#Extended Triangular for n = 2m and 2k numbers:
#Arithmetic(m*(2*m+1), 2*m+1, k):
#Arithmetic((2*m+1)*(m+1), 2*m+2, k-1):

	#Extended Triangular for n = 2m+1 and 2k + 1 numbers:
#Arithmetic((2*m+1)*(m+1), 2*m+2, k):
#Arithmetic((m+1)*(2*m+3), 2*m+3, k):

printf("\nThe root generator of the reduction graph should be:");
rootGen;

if counter > 0 then
   printf("We further use the notations:\n");
   for i from 0 to counter-1 do
      printf("%d) %A is the ceiling of (%A)/(%A).\n", i + 1, q[i], numer(variables[i]), denom(variables[i]));
   end do:
end if:

printf("\nThe Frobenius number of the semigroup is:");
FrobNumber := FrobNumber - rootGen:
factor(expand(FrobNumber));

printf("\nThe genus of the semigroup is:");
factor(expand((asymmetry + FrobNumber + 1)/2));

printf("\nHence, the asymmetry of the semigroup is:");
factor(expand(asymmetry));

printf("\nThe Hilbert series of the semigroup is:");
P := P * 1/(1 - X^rootGen):
factor(simplify(factor(P), power, symbolic));

P := 1/(1-X) - P:
k := 0:	#How power many sums should be computed (k > 0 may require significant computing power)
if k > 0 then
   printf("\nThe higher sums of powers of the Frobenius set (up to k = %d) are:", k);
end if:
FrobeniusSum(P, k):
printf("\n");
